Robust, Compliant Assembly via Optimal Belief Space Planning

In automated manufacturing, robots must reliably assemble parts of various geometries and low tolerances. Ideally, they plan the required motions autonomously. This poses a substantial challenge due to high-dimensional state spaces and non-linear contact-dynamics. Furthermore, object poses and model parameters, such as friction, are not exactly known and a source of uncertainty. The method proposed in this paper models the task of parts assembly as a belief space planning problem over an underlying impedance-controlled, compliant system. To solve this planning problem we introduce an asymptotically optimal belief space planner by extending an optimal, randomized, kinodynamic motion planner to non-deterministic domains. Under an expansiveness assumption we establish probabilistic completeness and asymptotic optimality. We validate our approach in thorough, simulated and real-world experiments of multiple assembly tasks. The experiments demonstrate our planner's ability to reliably assemble objects, solely based on CAD models as input.

==> pdf-embed-fonts-letter.sh <==
#!/bin/bash

PAPER=ms
OUTFILE=wirnshofer18icra.pdf

pdflatex $PAPER
bibtex $PAPER
pdflatex $PAPER
bibtex $PAPER
pdflatex $PAPER
#ps2pdf -dPDFSETTINGS=/printer $PAPER.ps
mv $PAPER.pdf $PAPER-tmp.pdf
gs -dSAFER -dNOPAUSE -dBATCH -sDEVICE=pdfwrite -sPAPERSIZE=letter -dPDFSETTINGS=/printer -dCompatibilityLevel=1.4 -dMaxSubsetPct=100 -dSubsetFonts=true -dEmbedAllFonts=true -dUseCIEColor -sOutputFile=$PAPER.pdf $PAPER-tmp.pdf
rm $PAPER-tmp.pdf
rm -f $OUTFILE
mv $PAPER.pdf $OUTFILE

